Positive co-degree densities and jumps

The minimum positive co-degree of a nonempty $r$-graph $H$, denoted by $\delta_{r-1}^+(H)$, is the largest integer $k$ such that for every $(r-1)$-set $S \subset V(H)$, if $S$ is contained in a hyperedge of $H$, then $S$ is contained in at least $k$ hyperedges of $H$. Given a family $\mathcal{F}$ of $r$-graphs, the positive co-degree Tur\'an function $\mathrm{co^+ex}(n,\mathcal{F})$ is the maximum of $\delta_{r-1}^+(H)$ over all $n$-vertex $r$-graphs $H$ containing no member of $\mathcal{F}$. The positive co-degree density of $\mathcal{F}$ is $\gamma^+(\mathcal{F}) = \underset{n \rightarrow \infty}{\lim} \frac{\mathrm{co^+ex}(n,\mathcal{F})}{n}.$ While the existence of $\gamma^+(\mathcal{F})$ is proved for all families $\mathcal{F}$, only few positive co-degree densities are known exactly. For a fixed $r \geq 2$, we call $\alpha \in [0,1]$ an achievable value if there exists a family of $r$-graphs $\mathcal{F}$ with $\gamma^+(\mathcal{F}) = \alpha$, and call $\alpha$ a jump if for some $\delta > 0$, there is no family $\mathcal{F}$ with $\gamma^+(\mathcal{F}) \in (\alpha, \alpha + \delta)$. Halfpap, Lemons, and Palmer showed that every $\alpha \in [0, \frac{1}{r})$ is a jump. We extend this result by showing that every $\alpha \in [0, \frac{2}{2r -1})$ is a jump. We also show that for $r = 3$, the set of achievable values is infinite, more precisely, $\frac{k-2}{2k-3}$ for every $k \geq 4$ is achievable. Finally, we determine two additional achievable values for $r=3$ using flag algebra calculations.

==> anc/claim5.3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "# This is a little python script for verification of Claim \n",
    "# $G'_n$ satisfies the conditions (i), (ii) and (iii)\n",
    "#\n",
    "# For every set E\n",
    "#    Try permuting vertices of graphs in F such that E is a subset\n",
    "#    and test if F contains N or not.\n",
    "\n",
    "import itertools\n",
    "\n",
    "F_str='''6 0    10 123 124 125 126 134 135 136 234 235 236  \n",
    "6 0    13 123 124 125 126 134 135 136 234 235 246 256 346 356  \n",
    "6 0    12 123 124 125 126 134 135 146 156 234 235 246 256  \n",
    "6 0    12 123 124 125 126 134 135 136 234 245 246 345 346  \n",
    "6 0    16 123 124 125 126 134 135 146 156 234 236 245 256 345 346 356 456  \n",
    "6 0    7 123 124 125 126 134 135 136  \n",
    "6 0    8 123 124 125 126 134 135 146 156  \n",
    "6 0    10 123 124 125 134 135 236 246 256 346 356  \n",
    "6 0    9 123 124 134 235 236 245 246 345 346  \n",
    "6 0    4 123 124 125 126  \n",
    "6 0    6 123 124 125 136 146 156  \n",
    "6 0    8 123 124 135 145 236 246 356 456  \n",
    "6 0    0'''\n",
    "\n",
    "def str_to_graph(G_str):\n",
    "    return [ tuple(sorted([int(digit) for digit in s]))  for s in  G_str.split()[3:] ]\n",
    "\n",
    "F = [  str_to_graph(x) for x in F_str.split('\\n') ]\n",
    "\n",
    "\n",
    "# 1 .. x_1\n",
    "# 2 .. x_2\n",
    "# 3 .. x_3\n",
    "# 4 ..  a\n",
    "# 5 ..  b\n",
    "# 6 ..  c\n",
    "case_i_0_E = str_to_graph('6 0  8 123  124  125 126   134 135 136   456')\n",
    "case_i_0_N = []\n",
    "\n",
    "\n",
    "# 1 .. x_1\n",
    "# 2 .. x_2\n",
    "# 3 .. x_3\n",
    "# 4 ..  a\n",
    "# 5 ..  b\n",
    "# 6 ..  c\n",
    "case_i_1_E = str_to_graph('6 0 6 123 124 125 126 136 456')\n",
    "case_i_1_N = [(1,3,4),(1,3,5),(2,3,4),(2,3,5)]\n",
    "\n",
    "\n",
    "# 1 .. x_1\n",
    "# 2 .. x_2\n",
    "# 3 .. x_3 = a\n",
    "# 4 .. x_4\n",
    "# 5 ..  b   ... in X3\n",
    "# 6 ..  c   ... in X4\n",
    "case_i_2_E = str_to_graph('6 0  11 123 124 134 234  125 145 245  126 136 236   356')\n",
    "case_i_2_N = []\n",
    "\n",
    "\n",
    "# 1 ..  a\n",
    "# 2 .. x_2\n",
    "# 3 .. x_3\n",
    "# 4 .. x_4\n",
    "# 5 ..  b\n",
    "# 6 ..  c\n",
    "case_ii_1_E = str_to_graph('6 0  8 234  235  123 134  124  246 346  156')\n",
    "case_ii_1_N = [(1,4,5)]\n",
    "\n",
    "\n",
    "# 1 .. x_1\n",
    "# 2 .. x_2\n",
    "# 3 .. x_3\n",
    "# 4 ..  a    in x5\n",
    "# 5 ..  b    in x6\n",
    "# 6 ..  c    in x7\n",
    "case_ii_2_E = str_to_graph('6 0  8  123 234 235 125 126 134 136 456 ')\n",
    "case_ii_2_N = [(1,2,4),(2,3,6),(1,3,5)]\n",
    "\n",
    "\n",
    "\n",
    "# 1 ..  a    in x1\n",
    "# 2 .. x_2\n",
    "# 3 .. x_3\n",
    "# 4 .. x_4\n",
    "# 5 ..  b    in x2\n",
    "# 6 ..  c    in x3\n",
    "case_iii_1_E = str_to_graph('6 0  6  234 123 124 134  345   246')\n",
    "case_iii_1_N = [(1,5,6),(2,4,5), (2,3,5), (2,3,6), (2,4,6)]\n",
    "\n",
    "\n",
    "# 1 ..  a    in x1\n",
    "# 2 .. x_2\n",
    "# 3 .. x_3\n",
    "# 4 .. x_4\n",
    "# 5 ..  b    in x2\n",
    "# 6 ..  c    in x6\n",
    "case_iii_2_E = str_to_graph('6 0  7  234 123 124 134   345   236  346')\n",
    "case_iii_2_N = [ (1,5,6), (2,3,5), (2,4,6) ]\n",
    "\n",
    "\n",
    "# 1 ..  a    in x1\n",
    "# 2 .. x_2\n",
    "# 3 .. x_3\n",
    "# 4 .. x_4\n",
    "# 5 ..  b    in x5\n",
    "# 6 ..  c    in x6\n",
    "case_iii_3_E = str_to_graph('6 0  9  123 124 134 234  235 245 345  236  346')\n",
    "case_iii_3_N = [ (1,5,6), (2,4,6), (3,4,5), ]\n",
    "\n",
    "\n",
    "tests_EN = [ [case_i_0_E, case_i_0_N],  [case_i_1_E, case_i_1_N], [case_i_2_E, case_i_2_N], [case_ii_1_E, case_ii_1_N], [case_ii_2_E, case_ii_2_N],  [case_iii_1_E, case_iii_1_N], [case_iii_2_E, case_iii_2_N], [case_iii_3_E, case_iii_3_N] ]\n",
    "\n",
    "for test_E, test_N in tests_EN:\n",
    "    for F_test in F:\n",
    "        for F_perm in itertools.permutations([1,2,3,4,5,6]):\n",
    "            F_test_perm = [   tuple(sorted([ F_perm[e[0]-1], F_perm[e[1]-1], F_perm[e[2]-1]  ]))   for e in  F_test  ]\n",
    "\n",
    "            if set(test_E).issubset(set(F_test_perm)):\n",
    "\n",
    "                if len(set(test_N) & set(F_test_perm)) == 0:\n",
    "                    print(sorted(F_test_perm))\n",
    "                    break\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

